DRGraph: An Efficient Graph Layout Algorithm for Large-scale Graphs by Dimensionality Reduction

Efficient layout of large-scale graphs remains a challenging problem: the force-directed and dimensionality reduction-based methods suffer from high overhead for graph distance and gradient computation. In this paper, we present a new graph layout algorithm, called DRGraph, that enhances the nonlinear dimensionality reduction process with three schemes: approximating graph distances by means of a sparse distance matrix, estimating the gradient by using the negative sampling technique, and accelerating the optimization process through a multi-level layout scheme. DRGraph achieves a linear complexity for the computation and memory consumption, and scales up to large-scale graphs with millions of nodes. Experimental results and comparisons with state-of-the-art graph layout methods demonstrate that DRGraph can generate visually comparable layouts with a faster running time and a lower memory requirement.

==> picture/plot_force.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from io import BytesIO
import mpl_toolkits.axisartist as AA
from matplotlib.lines import Line2D
from mpl_toolkits.axisartist.axislines import SubplotZero





fig = plt.figure()
ax = SubplotZero(fig, 111)
fig.add_subplot(ax)

for direction in ["left", "bottom"]:
    # adds arrows at the ends of each axis
    ax.axis[direction].set_axisline_style("-|>")

    # adds X and Y-axis from the origin
    ax.axis[direction].set_visible(True)

for direction in ["right", "top"]:
    # hides borders
    ax.axis[direction].set_visible(False)

# fig, ax = plt.subplots()

x = np.arange(0.1, 2, 0.01)
# b=1
# y1 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b))
# y2 = -b*x / (1 + np.power(x,2*b)) / (x*x)
# ax.plot(x, y1, color='C0')
# ax.plot(x, y2, color='C0', linestyle='--')

# b=2
# y1 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b))
# y2 = -b*x / (1 + np.power(x,2*b)) / (x*x)
# ax.plot(x, y1, color='C1')
# ax.plot(x, y2, color='C1', linestyle='--')

# b=3
# y1 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b))
# y2 = -b*x / (1 + np.power(x,2*b)) / (x*x)
# ax.plot(x, y1, color='C2')
# ax.plot(x, y2, color='C2', linestyle='--')

# ax.plot(x, y3, x, y4, color='black')
# ax.fill_between(x, y3, y4, where=y4 >y3, facecolor='C1', alpha=1)
# ax.fill_between(x, y3, y4, where=y4 <=y3, facecolor='C2', alpha=1)

# ax.plot(x, y1, x, y2, color='black')
# ax.fill_between(x, y1, y2, where=y2 >y1, facecolor='C0', alpha=1)
# ax.fill_between(x, y1, y2, where=y2 <=y1, facecolor='C3', alpha=1)
# b=0.5
# y0 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b)) - b*x / (1 + np.power(x,2*b)) / (x*x)

b=1
y1 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b)) - b*x / (1 + np.power(x,2*b)) / (x*x)

b=1.5
y2 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b)) - b*x / (1 + np.power(x,2*b)) / (x*x)

b=2
y3 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b)) - b*x / (1 + np.power(x,2*b)) / (x*x)

b=2.5
y4 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b)) - b*x / (1 + np.power(x,2*b)) / (x*x)

b=3
y5 = b*x*np.power(x,2*b-2) / (1 + np.power(x,2*b)) - b*x / (1 + np.power(x,2*b)) / (x*x)

# ax.plot(x, y0, color='C0')
ax.plot(x, y1, color='C3')
ax.plot(x, y2, color='C2')
ax.plot(x, y3, color='C0')
ax.plot(x, y4, color='C1')
ax.plot(x, y5, color='C4')

# ax.set_title('Fill Between', fontname="Times New Roman", fontsize=16)
ax.set_xlabel('Force', fontname="Times New Roman", fontsize=16)
ax.set_ylabel('Distance', fontname="Times New Roman", fontsize=16)
custom_lines = [Line2D([0], [0], color='C3',),
                Line2D([0], [0], color='C2',),
                Line2D([0], [0], color='C0',),
                Line2D([0], [0], color='C1',),
                Line2D([0], [0], color='C4',),
                # Line2D([0], [0], color='C3',),
                ]

plt.legend(custom_lines, ('b=1', 'b=1.5', 'b=2', 'b=2.5', 'b=3'), loc='lower right', ncol=1)
# ax = AA.Subplot(fig, 1, 1, 1)
# # make some axis invisible
# ax.axis["bottom", "top", "right"].set_visible(False)
# # make an new axis along the first axis axis (x-axis) which pass
# # through y=0.
# ax.axis["y=0"] = ax.new_floating_axis(nth_coord=0, value=0,axis_direction="bottom")
# ax.axis["y=0"].toggle(all=True)
# ax.axis["y=0"].label.set_text("y = 0")

plt.ylim(-2, 2)
plt.grid(True)
plt.show()

# plt.savefig('parallel.png')

==> picture/plot_grid.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib import cm
import networkx as nx
G = nx.grid_2d_graph(5,5)
m = np.asarray(nx.floyd_warshall_numpy(G))
print(m)
# for row in m:
#     for cell in row:
#         print(cell)
# print(m(0,0))
# sphinx_gallery_thumbnail_number = 2

for i in range(25):
    for j in range(25):
        if m[i][j]>2:
            m[i][j]=0



fig, ax = plt.subplots()
im = ax.imshow(m, cmap=cm.get_cmap('GnBu'), vmax=8)
cbar = ax.figure.colorbar(im, ax=ax)

fig.tight_layout()
plt.show()

==> picture/plot_speedup.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from io import BytesIO

#fig, axs = plt.subplots(1, 1)


#ax1 = axs
plt.plot(['1','2','4','6','8'],[1,1.73,3.06,3.87,4.75],color="C0") #LiveJournal
plt.plot(['1','2','4','6','8'],[1,1.66,2.67,3.22,3.74],color="C1") #Orkut
plt.plot(['1','2','4','6','8'],[1,1.76,3.11,3.99,4.84],color="C2") #Flan_1565
plt.plot(['1','2','4','6','8'],[1,1.61,2.71,3.46,4.15],color="C3") #NotreDame


# plt.plot(['1','2','4','6','8'],[1,1.61,2.67,3.34,4.01],color='C4') #torso3
plt.plot(['1','2','4','6','8'],[1,1.62,2.66,3.34,3.76],color='C5') #troll
# plt.plot(['1','2','4','6','8'],[1,1.62,2.72,3.40,4.10],color='C3') #bitcoin20w
# plt.plot(['1','2','4','6','8'],[1,1.58,2.62,3.24,3.88],color='C4') #fe_ocean
plt.plot(['1','2','4','6','8'],[1,1.61,2.65,3.26,3.92],color='C6') #ship_003
plt.plot(['1','2','4','6','8'],[1,1.57,2.49,3.09,3.65],color='C7') #venkat50
# plt.plot(['1','2','4','6','8'],[1,1.55,2.41,2.80,3.53],color='C7') #fe_body
#plt.title('Parallel speedups', fontname="Times New Roman")
plt.ylabel('Speedups', fontname="Times New Roman", fontsize=17)
plt.xlabel('The number of threads', fontname="Times New Roman", fontsize=16)
plt.ylim(1, 5)
plt.grid(True)
custom_lines = [Line2D([0], [0], color='C0',),
                Line2D([0], [0], color='C1',),
                Line2D([0], [0], color='C2',),
                Line2D([0], [0], color='C3',),
                Line2D([0], [0], color='C4',),
                Line2D([0], [0], color='C5',),
                Line2D([0], [0], color='C6',),
                Line2D([0], [0], color='C7',),
                ]

plt.legend(custom_lines, ('LiveJournal', 'Orkut', 'Flan_1565', 'NotreDame', 'torso3', 'troll', 'ship_003', 'venkat50'), loc='upper left', ncol=1)

#fig.subplots_adjust(wspace=0.25)
#fig.set_size_inches(8, 3, forward=True)
plt.show()

# plt.savefig('parallel.png')
